Energy Efficiency trends in HPC: what high-energy and astrophysicists need to know

The growing energy demands of HPC systems have made energy efficiency a critical concern for system developers and operators. However, HPC users are generally less aware of how these energy concerns influence the design, deployment, and operation of supercomputers even though they experience the consequences. This paper examines the implications of HPC's energy consumption, providing an overview of current trends aimed at improving energy efficiency. We describe how hardware innovations such as energy-efficient processors, novel system architectures, power management techniques, and advanced scheduling policies do have a direct impact on how applications need to be programmed and executed on HPC systems. For application developers, understanding how these new systems work and how to analyse and report the performances of their own software is critical in the dialog with HPC system designers and administrators. The paper aims to raise awareness about energy efficiency among users, particularly in the high energy physics and astrophysics domains, offering practical advice on how to analyse and optimise applications to reduce their energy consumption without compromising on performance.

==> graphics/system_ratios/plot_ratios.R <==
require(ggplot2)
require(hadron)
require(ggrepel)
require(dplyr)

dat <- read.table("systems.dat", header=TRUE)

systems <- rbind(data.frame(Location = dat$Location, Year = dat$Year, System = dat$System,
                            value = dat$FP/dat$MBW, type = "FP / MBW [Flop/B]",
                            stretch = 1.7),
                 data.frame(Location = dat$Location, Year = dat$Year, System = dat$System,
                            value = dat$FP/dat$IBW, type = "FP / IBW [Flop/B]",
                            stretch = 3.8),
                 data.frame(Location = dat$Location, Year = dat$Year, System = dat$System,
                            value = dat$MBW/dat$IBW, type = "MBW / IBW",
                            stretch = 2.6))

# create some dummy data to stretch the x scale to fit the labels
dummy_dat <- dplyr::group_by(systems, type) %>%
             dplyr::summarize(System = System,
                              Year = Year,
                              value = stretch*max(value)) %>%
             dplyr::ungroup()

tikzfiles <- hadron::tikz.init(basename = "perf_ratios", width = 7, height = 2.5)
p <- ggplot2::ggplot(systems, aes(y = as.factor(interaction(System, Year, sep = " / ")), 
                                  x = value,
                                  fill = as.factor(type))) +
     ggplot2::facet_wrap(. ~ factor(type, levels = unique(systems$type)),
                         ncol = 3, scales = "free_x") +
     ggplot2::geom_col() +
     ggplot2::geom_blank(data = dummy_dat) +
     ggplot2::scale_x_continuous(trans = "log10") +
     ggplot2::labs(x = "",
                   y = "System / Year",
                   fill = "") +
     ggplot2::guides(colour = "none", 
                     fill = "none") +
     ggplot2::geom_label(aes(x = 1.1*value, label = sprintf("%.1f", value)),
                         #position = position_dodge2(width = 1),
                         size = 2.7,
                         hjust = "left",
                         fill = 'white') +
     ggplot2::theme_bw()
plot(p)
hadron::tikz.finalize(tikzfiles)

